Black Hole Dynamics at Fifth Post-Newtonian Order

Using the worldline action in [2409.05860], we derive the total even-in-velocity (relative) impulse, scattering angle, and time delay at fifth post-Newtonian (5PN) order, including radiation-reaction and hereditary contributions at ${\cal O}(G^5\nu^2)$ and ${\cal O}(G^6\nu^2)$. We introduce an isotropic-like description which, together with the associated losses of energy and angular momentum, fixes the evolution of the system from scattering data. This framework opens the door to an unambiguous characterization of the underlying two-body dynamics solely in terms of scattering observables. Following [2409.05860], we isolate a conservative component using Feynman's $i0^+$ prescription. This sector contains both "tail-like" and "memory-like" contributions, the latter being nonlocal in time and described by a double Principal-Value integral. Owing to the local-in-time character of the corresponding (in-in) action, we establish a systematic procedure that is consistent with Feynman's prescription while preserving the complete local dynamics. This provides a universal contribution to the conservative (isotropic) Hamiltonian at 5PN order and, as a byproduct, also fixes the value of the Effective One Body coefficients $\{{\bar d}_{5{\rm loc}}, a_{6{\rm loc}}\}$ consistently with the Tutti-Frutti framework. For completeness, we analyse the "$\gamma\text{-}3$" prescription introduced in recent post-Minkowskian computations. When implemented in our formalism, we find exact agreement over the overlapping regime of validity. In contrast, Feynman's prescription yields a (local) memory-like contribution with the opposite sign at ${\cal O}(G^5\nu^2)$. We also find that an analogous $\gamma\text{-}3$ rerouting at ${\cal O}(G^6\nu^2)$ would be incompatible with the conjecture that all $\pi^2$ terms arise solely from the potential region, while Feynman's formulation preserves this expectation.

==> anc/anc-5PNFull.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Ancillary file for the paper "Black Hole Dynamics at Fifth Post-Newtonian Order"*)
(* by R.A. Porto and M.M. Riva.*)


(* ::Text:: *)
(*Variables used :*)
(*- G : Newton constant*)
(*- M : total mass*)
(*- \[Nu] : symmetric mass ratio m_ 1 m_ 2/M^2*)
(*- r : modulo of radius r = | x_ 1 - x_ 2 |*)
(*- n[a] : unit radial vector *)
(*- v[a] : relative velocity vector*)
(*- v : modulo of relative velocity v = | v_ 1 - v_ 2 |*)
(*- vn : product of relative velocity and radial direction v[a] n[-a]*)
(*- b[a]: vector representing  the asymptotic impact parameter*)
(*- v\[Infinity][a]: vector representing  the asymptotic initial velocity*)
(*- v\[Infinity]: modulo of the asymptotic initial velocity v\[Infinity]=Sqrt[\[Gamma]^2-1], \[Gamma] being the relative asymptotic Lorentz boost factor*)
(*- b: modulo of the impact parameter*)
(*- \[CapitalGamma]=Sqrt[1+2\[Nu](\[Gamma]-1)]*)
(*-J: The angular momentum J =( M \[Nu] b v\[Infinity])/\[CapitalGamma]*)
(*- j: The reduced angular momentum J/(G M^2 \[Nu])*)
(*- \[Chi]: The full scattering angle *)
(*-phat: reduced momentum phat = p/(M \[Nu])*)
(*-Hhat: reduced Hamiltonian Hhat = H/(M \[Nu])*)
(**)
(*Flags:*)
(*- flRR: in the in-in contribution denotes the radiation-reaction on radiation-reaction effects (only source of dissipation)*)
(*- fLinSq: term that contribute to the scattering angle at G^6 coming from the iteration of the linear G^3 \[CapitalDelta]p RR, squared*)
(*-flM: flag for the Memory [Cyan] terms in  \[Chi], Hhat and EOB coefficients*)


(* ::Section:: *)
(*In-In accelerations*)


(*Failed Tail*)
aFT[x_]:=G^5 M^5 ((88 \[Nu]^2 v^2 n[x])/(15 r^6) + (1592 \[Nu]^2 vn^2 n[x])/(15 r^6) - (112 \[Nu]^2 vn v[x])/r^6) + G^4 M^4 (-((188 \[Nu]^2 v^4 n[x])/(5 r^5)) - (652 \[Nu]^2 v^2 vn^2 n[x])/(5 r^5) + (504 \[Nu]^2 vn^4 n[x])/r^5 + (280 \[Nu]^2 v^2 vn v[x])/r^5 - (616 \[Nu]^2 vn^3 v[x])/r^5) + G^3 M^3 ((36 \[Nu]^2 v^6 n[x])/r^4 - (288 \[Nu]^2 v^4 vn^2 n[x])/r^4 + (112 \[Nu]^2 v^2 vn^4 n[x])/r^4 + (252 \[Nu]^2 vn^6 n[x])/r^4 - (84 \[Nu]^2 v^4 vn v[x])/r^4 + (588 \[Nu]^2 v^2 vn^3 v[x])/r^4 - (616 \[Nu]^2 vn^5 v[x])/r^4);

(*Memory*)
aM[x_]:= -((824 G^6 M^6 \[Nu]^2 n[x])/(63 r^7)) + G^5 M^5 (-((2704 \[Nu]^2 v^2 n[x])/(105 r^6)) - (37684 \[Nu]^2 vn^2 n[x])/(315 r^6) + (524 \[Nu]^2 vn v[x])/(105 r^6)) + G^4 M^4 ((11120 \[Nu]^2 v^4 n[x])/(63 r^5) - (127856 \[Nu]^2 v^2 vn^2 n[x])/(105 r^5) + (6816 \[Nu]^2 vn^4 n[x])/(7 r^5) + (42884 \[Nu]^2 v^2 vn v[x])/(105 r^5) - (3196 \[Nu]^2 vn^3 v[x])/(7 r^5)) + G^3 M^3 (-((4968 \[Nu]^2 v^6 n[x])/(35 r^4)) + (2190 \[Nu]^2 v^4 vn^2 n[x])/r^4 - (5244 \[Nu]^2 v^2 vn^4 n[x])/r^4 + (3222 \[Nu]^2 vn^6 n[x])/r^4 - (19266 \[Nu]^2 v^4 vn v[x])/(35 r^4) + (13548 \[Nu]^2 v^2 vn^3 v[x])/(7 r^4) - (1422 \[Nu]^2 vn^5 v[x])/r^4);
   
(*Radiation-Reaction -Square*) 
aRR2[x_]:= (1792 G^6 M^6 \[Nu]^2 n[x])/(75 r^7) + G^5 M^5 ((19904 \[Nu]^2 v^2 n[x])/(225 r^6) + (44096 \[Nu]^2 vn^2 n[x])/(225 r^6) - (1664 \[Nu]^2 vn v[x])/(25 r^6)) + G^4 M^4 (-((124736 \[Nu]^2 v^4 n[x])/(225 r^5)) + (300064 \[Nu]^2 v^2 vn^2 n[x])/(75 r^5) - (48544 \[Nu]^2 vn^4 n[x])/(15 r^5) - (122944 \[Nu]^2 v^2 vn v[x])/(75 r^5) + (7808 \[Nu]^2 vn^3 v[x])/(5 r^5)) + G^3 M^3 ((2688 \[Nu]^2 v^6 n[x])/(5 r^4) - (39936 \[Nu]^2 v^4 vn^2 n[x])/(5 r^4) + (92624 \[Nu]^2 v^2 vn^4 n[x])/(5 r^4) - (11088 \[Nu]^2 vn^6 n[x])/r^4 + (11808 \[Nu]^2 v^4 vn v[x])/(5 r^4) - (39184 \[Nu]^2 v^2 vn^3 v[x])/(5 r^4) + (5488 \[Nu]^2 vn^5 v[x])/r^4);


(* ::Section:: *)
(*In-In Isotropic accelerations*)


(*Radiation Reaction*)
aRRIso[x_]:=(-8 G^3 M^3 \[Nu])/(5 r^4) (3 v[x]-17/3 vn n[x])-8/5 (G^2 M^2 \[Nu])/r^3 (v^2 v[x]-3 v^2 vn n[x]);

(*Failed Tail*)
aFTIso[x_]:=(5 G^6 M^6 \[Nu]^2 n[x])/(6 r^7)-(49 G^5 M^5 v^2 \[Nu]^2 n[x])/(20 r^6)-(23 G^4 M^4 v^4 \[Nu]^2 n[x])/(3 r^5)+(289 G^5 M^5 vn \[Nu]^2 v[x])/(30 r^6)+(184 G^4 M^4 v^2 vn \[Nu]^2 v[x])/(15 r^5);

(*Memory*)
aMIso[x_]:= -((67 G^6 M^6 \[Nu]^2 n[x])/(63 r^7))+(1951 G^5 M^5 v^2 \[Nu]^2 n[x])/(630 r^6)+(1058 G^4 M^4 v^4 \[Nu]^2 n[x])/(105 r^5)-(5476 G^5 M^5 vn \[Nu]^2 v[x])/(315 r^6)-(5612 G^4 M^4 v^2 vn \[Nu]^2 v[x])/(315 r^5);
   
(*Second-order Radiation-Reaction*) 

aRR2Iso[x_]:= (1994 G^6 M^6 \[Nu]^2 n[x])/(225 r^7)+(1861 G^5 M^5 v^2 \[Nu]^2 n[x])/(225 r^6)-(388 G^4 M^4 v^4 \[Nu]^2 n[x])/(75 r^5)+(3382 G^5 M^5 vn \[Nu]^2 v[x])/(45 r^6)+(3344 G^4 M^4 v^2 vn \[Nu]^2 v[x])/(45 r^5);
aRRRRIso[x_]:=(228 G^6 M^6 \[Nu]^2 n[x])/(175 r^7)-(6 G^5 M^5 v^2 \[Nu]^2 n[x])/(7 r^6)-(728 G^4 M^4 v^4 \[Nu]^2 n[x])/(15 r^5)+(100 G^5 M^5 vn \[Nu]^2 v[x])/(7 r^6)+(704 G^4 M^4 v^2 vn \[Nu]^2 v[x])/(15 r^5);


(*Total RR+FT+M+2RR isotropic acceleration*)
aTotIso[x_]:=aRRIso[x]+aFTIso[x]+aMIso[x]+aRR2Iso[x]+aRRRRIso[x]//FullSimplify



(* ::Section:: *)
(*Conserved In-In Energy and Angular Momentum*)


(*Failed Tail*)
EFTIso := -((G^6 M^7 \[Nu]^3)/(30 r^6))+(31 G^5 M^6 v^2 \[Nu]^3)/(60 r^5)+(23 G^4 M^5 v^4 \[Nu]^3)/(20 r^4);
LFTIso[x_, y_] :=r(n[x]v[y]-n[y]v[x])((7 G^5 M^6 \[Nu]^3)/(10 r^5)+(46 G^4 M^5 v^2 \[Nu]^3)/(15 r^4));

(*Memory*)
EMIso := (7 G^6 M^7 \[Nu]^3)/(27 r^6)-(55 G^5 M^6 v^2 \[Nu]^3)/(42 r^5)-(1219 G^4 M^5 v^4 \[Nu]^3)/(630 r^4);
LMIso[x_, y_] :=r(n[x]v[y]-n[y]v[x])(-(178 G^5 M^6 \[Nu]^3)/(105 r^5)-(1403 G^4 M^5 v^2 \[Nu]^3)/(315 r^4));
   
(*Radiation-Reaction-Square*) 
ERR2Iso := (118 G^6 M^7 \[Nu]^3)/(225 r^6)+(643 G^5 M^6 v^2 \[Nu]^3)/(225 r^5)+(3889 G^4 M^5 v^4 \[Nu]^3)/(225 r^4);
LRR2Iso[x_, y_] :=r(n[x]v[y]-n[y]v[x])((38 G^5 M^6 \[Nu]^3)/(5 r^5)+(836 G^4 M^5 v^2 \[Nu]^3)/(45 r^4));
(*Radiation-Reaction on Radiation-Reaction*)
ERRRRIso := -((412 G^6 M^7 \[Nu]^3)/(525 r^6))+(526 G^5 M^6 v^2 \[Nu]^3)/(175 r^5)-(2 G^4 M^5 v^4 \[Nu]^3)/(5 r^4);
LRRRRIso[x_, y_] :=r(n[x]v[y]-n[y]v[x])(-(964 G^5 M^6 \[Nu]^3)/(525 r^5)+(176 G^4 M^5 v^2 \[Nu]^3)/(15 r^4));

(*Total Energy/Angular-momentum*)
EIso:=EFTIso+EMIso+ERR2Iso+ERRRRIso;
LIso[x_,y_]:=LMIso[x,y]+LRR2Iso[x,y]+LRRRRIso[x,y]+LFTIso[x, y]



(* ::Section:: *)
(*In-In 5PN Impulses*)


\[CapitalDelta]pFT[x_]:={0, 0, 0,(-(23/8)\[Pi] b[x]/b) (G^4 M^5 \[Nu]^3 v\[Infinity]^3)/b^4,(-(1088/15) b[x]/b-23/4 \[Pi] v\[Infinity][x]/v\[Infinity]) (G^5 M^6 \[Nu]^3 v\[Infinity])/b^5,(-(661 /8 )\[Pi] b[x]/b-2176/15 v\[Infinity][x]/v\[Infinity]) ((G^6) (M^7) (\[Nu]^3) )/(b^6 v\[Infinity])};
\[CapitalDelta]pM[x_]:={0, 0, 0,(529/140 \[Pi] b[x]/b) ( G^4 M^5 \[Nu]^3 v\[Infinity]^3)/ (b^4),(30272 /315  b[x]/b+529/70 \[Pi] v\[Infinity][x]/v\[Infinity]) (G^5 M^6 \[Nu]^3 v\[Infinity])/b^5,(34847 /315  \[Pi] b[x]/b+60544/315 v\[Infinity][x]/v\[Infinity]) ((G^6) (M^7) (\[Nu]^3) )/(b^6 v\[Infinity])};
\[CapitalDelta]p2RR[x_]:={0, 0, 0,((-(97/50)\[Pi]-479/25 \[Pi] flRR) b[x]/b) (G^4 M^5 \[Nu]^3 v\[Infinity]^3)/ (b^4),((-(49664/675)-740864 /1575 flRR) b[x]/b+(-(97 /25 )\[Pi]-1254/25 \[Pi] flRR) v\[Infinity][x]/v\[Infinity]) (G^5 M^6 \[Nu]^3 v\[Infinity])/b^5,((-(16003 /150 )\[Pi]-468389/900 \[Pi] flRR) b[x]/b+(-(99328 /675 )+(-(1841024/1575)-1739/150 \[Pi]^2) flRR) v\[Infinity][x]/v\[Infinity]) ((G^6) (M^7) (\[Nu]^3) )/(b^6 v\[Infinity])};


(* ::Section:: *)
(*In-In Time Delay*)


\[CapitalDelta]TFT:={0, 0, 0, (23/40 \[Pi]) (G^4 M^4 \[Nu]^2 v\[Infinity])/b^3, (-(544/45)) ((G^5) (M^5) (\[Nu]^2) )/(b^4 v\[Infinity]), (-(2711 /40)\[Pi]) ((G^6) (M^6) (\[Nu]^2) )/(b^5 v\[Infinity]^3)};
\[CapitalDelta]TM:={0, 0, 0, (-(1219/1260)\[Pi]) (G^4 M^4 \[Nu]^2 v\[Infinity])/b^3, (11552/945) ((G^5) (M^5) (\[Nu]^2) )/(b^4 v\[Infinity]), (6109 /70 \[Pi]) ((G^6) (M^6) (\[Nu]^2) )/(b^5 v\[Infinity]^3)};
\[CapitalDelta]T2RR:={0, 0, 0, (3889/450 \[Pi]+19/25 \[Pi] flRR) (G^4 M^4 \[Nu]^2 v\[Infinity])/b^3, (4736/45-196352/1575 flRR) ((G^5) (M^5) (\[Nu]^2) )/(b^4 v\[Infinity]), (-(587 /450)\[Pi]-2989999/6300 \[Pi] flRR) ((G^6) (M^6) (\[Nu]^2) )/(b^5 v\[Infinity]^3)};


(* ::Section:: *)
(*In-In Loss of Energy and Angular Momentum*)


(*2.5PN energy and angular momentum loss*)
\[CapitalDelta]ERR:= -((122 G^5 M^5 \[Nu] \[Pi])/(5 b^5 v\[Infinity]^3))-(1568 G^4 M^4 \[Nu])/(45 b^4 v\[Infinity])-(37 G^3 M^3 \[Nu] \[Pi] v\[Infinity])/(15 b^3);
\[CapitalDelta]LRR[x_, y_] :=(b[x]v\[Infinity][y]-b[y]v\[Infinity][x])(-((176 G^4 M^4 \[Nu])/(5 b^4 v\[Infinity]^3))-(28 G^3 M^3 \[Nu] \[Pi])/(5 b^3 v\[Infinity])-(16 G^2 M^2 \[Nu] v\[Infinity])/(5 b^2));

(*5PN energy and angular momentum loss*)
\[CapitalDelta]ERRRR:= G^6 (-((50176 M^6 \[Nu]^2)/(225 b^6))-(1924 M^6 \[Nu]^2 \[Pi]^2)/(225 b^6))-(296 G^5 M^5 \[Nu]^2 \[Pi] v\[Infinity]^2)/(25 b^5);
\[CapitalDelta]LRRRR[x_, y_] :=(b[x]v\[Infinity][y]-b[y]v\[Infinity][x])(G^6 (-((4352 M^6 \[Nu]^2)/(75 b^6 v\[Infinity]^2))-(1316 M^6 \[Nu]^2 \[Pi]^2)/(75 b^6 v\[Infinity]^2))-((376 G^5 M^5 \[Nu]^2 \[Pi])/(25 b^5))-(128 G^4 M^4 \[Nu]^2 v\[Infinity]^2)/(25 b^4));


(* ::Section:: *)
(*In-In Relative Scattering Angle*)


(*Conservative Potential + (Mass) Tails*)
\[Chi]PT:={0, 0, 0,(2 \[Nu]^2)/(\[CapitalGamma]^3 j^4) \[Pi](-(8919/1400)) v\[Infinity]^6,(2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) (217866437/151200-224057/1440 \[Pi]^2+1408/45 Log[2v\[Infinity]]) v\[Infinity]^5,(2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi](7572253/2240-10812865/32768 \[Pi]^2+201/2 Log[v\[Infinity]/2]+2817/16 Zeta[3]) v\[Infinity]^4};
(*Dissipative (Mass) tails*)
\[Chi]DTail:={0, 0, 0, 0, (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) (-(1216/21))v\[Infinity]^5,(2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi](-11013/560 \[Pi]^2) v\[Infinity]^4};
(*Failed tail (FT), Memory (M) and Radiation-Reaction squared (RR2)*)
\[Chi]FT:={0, 0, 0,(2 \[Nu]^2)/(\[CapitalGamma]^3 j^4) \[Pi] (23/16)v\[Infinity]^6, (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) (544/15)v\[Infinity]^5, (2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi] (707/16)v\[Infinity]^4};
\[Chi]M:={0, 0, 0,(2 \[Nu]^2)/(\[CapitalGamma]^3 j^4) \[Pi] (-(529/280))v\[Infinity]^6, (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) (-(15136/315))v\[Infinity]^5, (2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi] (-(14891/252))v\[Infinity]^4};
\[Chi]2RR:={0, 0, 0,(2 \[Nu]^2)/(\[CapitalGamma]^3 j^4) \[Pi] (97/100+479/50 flRR)v\[Infinity]^6, (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) ( 24832/675+370432/1575 flRR)v\[Infinity]^5, (2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi] (3317/60+524189/1800 flRR+296/75 fLinSq)v\[Infinity]^4};

(*Final Result*)
\[Chi]inin := \[Chi]PT+\[Chi]DTail+\[Chi]FT+\[Chi]M+\[Chi]2RR/.flRR->1/.fLinSq->1//Simplify;


(* ::Section:: *)
(*In-Out (conservative) Relative Scattering Angle*)


(*Conservative FT+M+RR2 Tail-like*)
\[Chi]Green = {0, 0, 0, (2 \[Nu]^2)/(\[CapitalGamma]^3 j^4) \[Pi] v\[Infinity]^6 (8919/1400 ), (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) v\[Infinity]^5 (38144/225 ), (2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi] v\[Infinity]^4 (5864113/26880 + (2721 \[Pi]^2)/5120)};
(*Conservative (local) Memory-like I: FT+M+RR2 completion of Tail-like action*)
\[Chi]Blue = {0, 0, 0, 0, (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) v\[Infinity]^5 (-(3584/1125) ), (2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi] v\[Infinity]^4 (-(63005/5376) - (2721 \[Pi]^2)/5120)};
(*Conservative (local) Memory-like II: Non-Tail M-only *)
\[Chi]Violet = {0, 0, 0, 0, (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) v\[Infinity]^5 (1024/675), (2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi] v\[Infinity]^4 (149/42)};
(*Conservative (local) Memory-like III: RR-RR effects *)
\[Chi]Red = {0, 0, 0, 0, (2 \[Nu]^2)/(\[CapitalGamma]^4 j^5) v\[Infinity]^5 (127232/3375), (2 \[Nu]^2)/(\[CapitalGamma]^5 j^6) \[Pi] v\[Infinity]^4 (9427/120)}; 

(*Total Results:*)

(*Potential + Tails + Tail-like scattering angle*)
\[Chi]consPTlike := \[Chi]PT+\[Chi]Green//Expand;
(* (PBLocal) Memory-like scattering angle*)
\[Chi]consMlike :=\[Chi]Blue+\[Chi]Violet+\[Chi]Red//Expand;
(*Total (PBlocal) conservative scattering angle*)
\[Chi]consTot := \[Chi]consPTlike + flM \[Chi]consMlike//Expand;
(*Conservative \[Gamma]-3 scattering angle*)
\[Chi]consgm3 := \[Chi]consTot/.flM->-1//Expand;
\[Chi]FTM2RR=\[Chi]Green+ flM \[Chi]consMlike;



(* ::Section:: *)
(*Isotropic Hamiltonian and EOB coefficients*)


(* FT+M+2RR: T-like & M-like isotropic Hamiltonian*)


HhatTMlike:=(G^6M^6 / r^6)((-((12 j^4 \[CapitalGamma]^3 \[Chi]FTM2RR[[4]])/(\[Pi] v\[Infinity]^6)) + (9 j^5 \[CapitalGamma]^4 \[Chi]FTM2RR[[5]])/(8 v\[Infinity]^5) - (8 j^6 \[CapitalGamma]^5 \[Chi]FTM2RR[[6]])/(15 \[Pi] v\[Infinity]^4))) + ((14 j^4 \[CapitalGamma]^3 \[Chi]FTM2RR[[4]])/(3 \[Pi] v\[Infinity]^6) - (3 j^5 \[CapitalGamma]^4 \[Chi]FTM2RR[[5]])/(16 v\[Infinity]^5)) G^5 M^5 phat^2 /r^5 + (-((2 j^4 \[CapitalGamma]^3 \[Chi]FTM2RR[[4]])/(3 \[Pi] v\[Infinity]^6))) G^4 M^4 phat^4/r^4//Expand;
(*Total isotropic Hamiltonian PB*)
HhatTot:=HhatTMlike/.flM->1
(*Isotropic Hamiltonian \[Gamma]-3*)
Hhatgm3tot:=HhatTMlike/.flM->-1;

(*EOB rational coefficients PB/TF*)
{d5nu2Rat,a6nu2Rat} := {-(394747/63) - (1216 flM)/9, -(13559209/12600) - (189583 flM)/12600};
(*EOB Local nu2 PB/TF*)
{d5nu2Loc,a6nu2Loc} :=  {-(394747/63) - (1216)/9 +((306545 \[Pi]^2)/512), -(13559209/12600) - (189583)/12600 +((25911 \[Pi]^2)/256)};
(*EOB Local nu2 \[Gamma]-3*)
{d5nu2Locgm3,a6nu2Locgm3} := {-(42915/7) +((306545 \[Pi]^2)/512) , -(742757/700) - (907 \[Pi]^2)/400 +((25911 \[Pi]^2)/256)};





